Direct Sampling of Confined Polygons in Linear Time

We present an algorithm for sampling tightly confined random equilateral closed polygons in three-space which has runtime linear in the number of edges. Using symplectic geometry, sampling such polygons reduces to sampling a moment polytope, and in our confinement model this polytope turns out to be very natural from a combinatorial point of view. This connection to combinatorics yields both our fast sampling algorithm and explicit formulas for the expected distances of vertices to the origin. We use our algorithm to investigate the expected total curvature of confined polygons, leading to a very precise conjecture for the asymptotics of total curvature.

==> anc/CPOP.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(* If you do not have Mathematica installed, you can view this using the free Wolfram Player from https://www.wolfram.com/player/ *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    107864,       2352]
NotebookOptionsPosition[    105609,       2305]
NotebookOutlinePosition[    106006,       2321]
CellTagsIndexPosition[    105963,       2318]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["The CPOP Algorithm", "Title",
 CellChangeTimes->{{3.945193212304055*^9, 
  3.945193215229084*^9}},ExpressionUUID->"62bcea8e-5864-4033-abf5-\
e5863463f41f"],

Cell["\[LongDash] Clayton Shonkwiler and Kandin Theis, 2025", "Text",
 CellChangeTimes->{{3.945193219474224*^9, 
  3.945193229530857*^9}},ExpressionUUID->"045b6a02-3ae4-426a-87e2-\
6c2b88e00244"],

Cell["\<\
This notebook gives reference implementations of the algorithms from our \
paper \[OpenCurlyDoubleQuote]Direct Sampling of Confined Polygons in Linear \
Time\[CloseCurlyDoubleQuote] as compiled Mathematica function.\
\>", "Text",
 CellChangeTimes->{{3.945193233129171*^9, 
  3.9451932793718557`*^9}},ExpressionUUID->"723a030a-3b66-42d6-abf9-\
e988c7bc682a"],

Cell[CellGroupData[{

Cell["Confined Polytope Sample", "Section",
 CellChangeTimes->{{3.9451932881854067`*^9, 
  3.945193293132806*^9}},ExpressionUUID->"6e205644-9c80-4be7-be35-\
cf62dfa1b55b"],

Cell[TextData[{
 "This is Algorithm 1 from the paper. It is heavily inspired by work of ",
 ButtonBox["Marchal",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://www.math.univ-paris13.fr/~marchal/altperm1.pdf"], None},
  ButtonNote->"https://www.math.univ-paris13.fr/~marchal/altperm1.pdf"],
 "."
}], "Text",
 CellChangeTimes->{{3.9451932954840727`*^9, 
  3.9451933492820787`*^9}},ExpressionUUID->"308823ca-f7ef-40fe-b82a-\
cebaaf9c28a9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ConfinedPolytopeSample", "=", 
  RowBox[{"Compile", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"n", ",", "_Integer"}], "}"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"u", ",", "d", ",", "\[Alpha]", ",", "t"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Label", "[", "begin", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"u", "=", 
        RowBox[{"RandomReal", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", "n"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"d", "=", 
        RowBox[{"Prepend", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{"0.", ",", 
            RowBox[{"{", 
             RowBox[{"n", "-", "1"}], "}"}]}], "]"}], ",", 
          RowBox[{"u", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"d", "[", 
           RowBox[{"[", 
            RowBox[{"k", "+", "1"}], "]"}], "]"}], "=", 
          RowBox[{"1", "-", 
           RowBox[{
            FractionBox["2", "\[Pi]"], 
            RowBox[{"ArcSin", "[", 
             RowBox[{
              RowBox[{"u", "[", 
               RowBox[{"[", 
                RowBox[{"k", "+", "1"}], "]"}], "]"}], 
              RowBox[{"Sin", "[", 
               RowBox[{
                FractionBox["\[Pi]", "2"], 
                RowBox[{"d", "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], "]"}]}]}]}], ",", 
         
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"\[Alpha]", "=", 
        FractionBox[
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox["\[Pi]", "2"], 
           RowBox[{"d", "[", 
            RowBox[{"[", "n", "]"}], "]"}]}], "]"}], 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox["\[Pi]", "2"], 
           RowBox[{"d", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "]"}]]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"t", "=", 
        RowBox[{"RandomReal", "[", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"t", "<", 
          FractionBox["2", 
           RowBox[{"\[Alpha]", "+", 
            RowBox[{"1", "/", "\[Alpha]"}]}]]}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"t", "<", 
            FractionBox["1", 
             RowBox[{"\[Alpha]", "+", 
              RowBox[{"1", "/", "\[Alpha]"}]}]]}], ",", 
           RowBox[{"d", "=", 
            RowBox[{"Reverse", "[", "d", "]"}]}]}], "]"}], ",", 
         RowBox[{"Goto", "[", "begin", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "d"}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9283180562241697`*^9, 3.928318209016473*^9}, {
   3.9283182538418818`*^9, 3.928318414022211*^9}, {3.928318537294026*^9, 
   3.928318561549573*^9}, {3.928319529226651*^9, 3.92831960315235*^9}, {
   3.9283197302533817`*^9, 3.928319737757988*^9}, {3.928319833019642*^9, 
   3.928319846211045*^9}, {3.928319890400414*^9, 3.928319936577751*^9}, {
   3.928320006605902*^9, 3.928320060262646*^9}, {3.928320278020421*^9, 
   3.928320290626017*^9}, {3.928320406955439*^9, 3.928320502004981*^9}, {
   3.928341644504499*^9, 3.928341655027725*^9}, {3.928341703169218*^9, 
   3.92834171413975*^9}, {3.928341853696535*^9, 3.928341854146544*^9}, {
   3.928341891175077*^9, 3.9283418915482187`*^9}, {3.9283419391522837`*^9, 
   3.928342014964345*^9}, {3.928342068142363*^9, 3.928342068330289*^9}, {
   3.928342420971385*^9, 3.928342467693887*^9}, {3.928342536863783*^9, 
   3.928342574952057*^9}, {3.928342805907741*^9, 3.928342843949585*^9}, 
   3.928342906226685*^9, {3.928342982376957*^9, 3.928342984384225*^9}, {
   3.928343301771737*^9, 3.928343319078481*^9}, {3.928343365035534*^9, 
   3.928343413547533*^9}, {3.928599766980852*^9, 3.928599771297331*^9}, {
   3.94519147920195*^9, 3.94519149940948*^9}, {3.94519154621449*^9, 
   3.945191594098256*^9}, {3.945191626059628*^9, 3.945191675536965*^9}, {
   3.9451924953274*^9, 3.945192501198139*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"91bb913e-f499-4ed1-bfcb-d41ccc4a4f1f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["CompiledFunction",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = "Ready"}, 
    
    TemplateBox[{
      PaneSelectorBox[{False -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]], 
              ButtonFunction :> (Typeset`open$$ = True), Appearance -> None, 
              BaseStyle -> {}, Evaluator -> Automatic, Method -> 
              "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}]], 
            GraphicsBox[{
              Thickness[0.038461538461538464`], {
               FaceForm[{
                 GrayLevel[0.93], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               FaceForm[{
                 RGBColor[0.5, 0.5, 0.5], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{20.5426, 
                19.116799999999998`}, {16.3832, 21.876199999999997`}, {
                16.3832, 20.021499999999996`}, {6.930469999999999, 
                20.021499999999996`}, {6.930469999999999, 
                18.212100000000003`}, {16.3832, 18.212100000000003`}, {
                16.3832, 16.357399999999995`}, {20.5426, 
                19.116799999999998`}}}], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{5.30508, 13.8391}, {
                9.46445, 11.079700000000003`}, {9.46445, 
                12.933999999999997`}, {18.917199999999998`, 
                12.933999999999997`}, {18.917199999999998`, 14.7438}, {
                9.46445, 14.7438}, {9.46445, 16.598}, {5.30508, 13.8391}}}], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
                 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIRIGYC4r9qIkoPPog5zJd34+ifoeBwf6HGBfU8aYe0
2dKXhaMEHT77F2xc1CQH52elHtL/aqrg0KrArnpmjpRDvTCXYEG9gsOOYKuI
/6tlHZ5WFpRfO4qQn3ww8NOrXYpw/fNmfE3SCFCG8z8EiLwQ7lSF2w82/44y
nM937b/lmXNKDnK7FuxLZZFwMDfq/3NwgpKDccaL+Q9miDok9Mnt3x6k5FDt
mbylT0ECwk9QhOuXWfO/eIajPCq/WNYh5kh50jV+CYc1eV/nfGGShZsXte2a
OGevDNy8ZqG0W/9KpeD60cMLAIwUgfU=
                "]], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.82453, 
                5.289294374999999}, {11.960858124999998`, 8.29796625}, {
                11.080858124999999`, 8.29796625}, {12.417186249999999`, 
                4.337966249999999}, {13.193201874999998`, 
                4.337966249999999}, {14.540701874999998`, 8.29796625}, {
                13.688201874999999`, 8.29796625}, {12.82453, 
                5.289294374999999}}}], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
                 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIpIGYC4qwFP+fsFjB0WFcz7fnBvSIOLFaTza6GGTjM
l3fj6J+h4GC9PHLBXXc9DH7abOnLwlGCDtPNZKaxndfH4Is8/uOrISAD53uI
GTRGxyP4O4KtIv6fR/BbFdhVz8TIOqj9FNyfdEbfIejt5Y8zXiL4h7TunbCJ
koPzweYvkXP4mfT+6PSlBnD7n25Z/mROiSGcr7S/rqPX1AiuHsaHmQfjw+zz
lubzZjYxgrsHxoe5F8aH+QfGn/B91VROQQQfZr/Ei1viF75j8mHh6eiSdevo
cUM4Hz0+AG0eosQ=
                "]]}}, Background -> GrayLevel[0.93], Axes -> False, 
             AspectRatio -> 1, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}], Frame -> True, FrameTicks -> None, 
             FrameStyle -> Directive[
               Thickness[Tiny], 
               GrayLevel[0.7]]], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Argument count: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["1", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Argument types: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  StyleBox[
                   PaneBox[
                    RowBox[{"{", "_Integer", "}"}], ContentPadding -> False, 
                    FrameMargins -> 0, StripOnInput -> True, BaselinePosition -> 
                    Baseline, ImageSize -> {{1, 300}, Automatic}], 
                   LineBreakWithin -> False], "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
          AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}], True -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]], 
              ButtonFunction :> (Typeset`open$$ = False), Appearance -> None, 
              BaseStyle -> {}, Evaluator -> Automatic, Method -> 
              "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}]], 
            GraphicsBox[{
              Thickness[0.038461538461538464`], {
               FaceForm[{
                 GrayLevel[0.93], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               FaceForm[{
                 RGBColor[0.5, 0.5, 0.5], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{20.5426, 
                19.116799999999998`}, {16.3832, 21.876199999999997`}, {
                16.3832, 20.021499999999996`}, {6.930469999999999, 
                20.021499999999996`}, {6.930469999999999, 
                18.212100000000003`}, {16.3832, 18.212100000000003`}, {
                16.3832, 16.357399999999995`}, {20.5426, 
                19.116799999999998`}}}], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{5.30508, 13.8391}, {
                9.46445, 11.079700000000003`}, {9.46445, 
                12.933999999999997`}, {18.917199999999998`, 
                12.933999999999997`}, {18.917199999999998`, 14.7438}, {
                9.46445, 14.7438}, {9.46445, 16.598}, {5.30508, 13.8391}}}], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
                 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIRIGYC4r9qIkoPPog5zJd34+ifoeBwf6HGBfU8aYe0
2dKXhaMEHT77F2xc1CQH52elHtL/aqrg0KrArnpmjpRDvTCXYEG9gsOOYKuI
/6tlHZ5WFpRfO4qQn3ww8NOrXYpw/fNmfE3SCFCG8z8EiLwQ7lSF2w82/44y
nM937b/lmXNKDnK7FuxLZZFwMDfq/3NwgpKDccaL+Q9miDok9Mnt3x6k5FDt
mbylT0ECwk9QhOuXWfO/eIajPCq/WNYh5kh50jV+CYc1eV/nfGGShZsXte2a
OGevDNy8ZqG0W/9KpeD60cMLAIwUgfU=
                "]], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.82453, 
                5.289294374999999}, {11.960858124999998`, 8.29796625}, {
                11.080858124999999`, 8.29796625}, {12.417186249999999`, 
                4.337966249999999}, {13.193201874999998`, 
                4.337966249999999}, {14.540701874999998`, 8.29796625}, {
                13.688201874999999`, 8.29796625}, {12.82453, 
                5.289294374999999}}}], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
                 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIpIGYC4qwFP+fsFjB0WFcz7fnBvSIOLFaTza6GGTjM
l3fj6J+h4GC9PHLBXXc9DH7abOnLwlGCDtPNZKaxndfH4Is8/uOrISAD53uI
GTRGxyP4O4KtIv6fR/BbFdhVz8TIOqj9FNyfdEbfIejt5Y8zXiL4h7TunbCJ
koPzweYvkXP4mfT+6PSlBnD7n25Z/mROiSGcr7S/rqPX1AiuHsaHmQfjw+zz
lubzZjYxgrsHxoe5F8aH+QfGn/B91VROQQQfZr/Ei1viF75j8mHh6eiSdevo
cUM4Hz0+AG0eosQ=
                "]]}}, Background -> GrayLevel[0.93], Axes -> False, 
             AspectRatio -> 1, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}], Frame -> True, FrameTicks -> None, 
             FrameStyle -> Directive[
               Thickness[Tiny], 
               GrayLevel[0.7]]], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Argument count: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["1", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Argument types: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  PaneBox[
                   RowBox[{"{", "_Integer", "}"}], 
                   ImageSize -> {{1, 500}, Automatic}, BaselinePosition -> 
                   Baseline, ContentPadding -> False, FrameMargins -> 0, 
                   StripOnInput -> True], "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Variables: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  RowBox[{"{", "n", "}"}], "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Expression: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  PaneBox[
                   RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"u", ",", "d", ",", "\[Alpha]", ",", "t"}], "}"}],
                     ",", 
                    RowBox[{
                    RowBox[{"Label", "[", "begin", "]"}], ";", 
                    RowBox[{"u", "=", 
                    RowBox[{"RandomReal", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1"}], "}"}], ",", "n"}], "]"}]}], ";", 
                    
                    RowBox[{"d", "=", 
                    RowBox[{"Prepend", "[", 
                    RowBox[{
                    RowBox[{"Table", "[", 
                    RowBox[{"0.`", ",", 
                    RowBox[{"{", 
                    RowBox[{"n", "-", "1"}], "}"}]}], "]"}], ",", 
                    
                    RowBox[{"u", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], "]"}]}], ";", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"d", "\[LeftDoubleBracket]", 
                    RowBox[{"k", "+", "1"}], "\[RightDoubleBracket]"}], "=", 
                    RowBox[{"1", "-", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"ArcSin", "[", 
                    RowBox[{
                    RowBox[{"u", "\[LeftDoubleBracket]", 
                    RowBox[{"k", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
                    RowBox[{"Sin", "[", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "\[Pi]", " ", 
                    
                    RowBox[{"d", "\[LeftDoubleBracket]", "k", 
                    "\[RightDoubleBracket]"}]}], "]"}]}], "]"}]}], 
                    "\[Pi]"]}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"k", ",", "1", ",", 
                    RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ";", 
                    RowBox[{"\[Alpha]", "=", 
                    FractionBox[
                    RowBox[{"Sin", "[", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "\[Pi]", " ", 
                    
                    RowBox[{"d", "\[LeftDoubleBracket]", "n", 
                    "\[RightDoubleBracket]"}]}], "]"}], 
                    RowBox[{"Sin", "[", 
                    RowBox[{
                    FractionBox["1", "2"], " ", "\[Pi]", " ", 
                    
                    RowBox[{"d", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], "]"}]]}], ";", 
                    RowBox[{"t", "=", 
                    RowBox[{"RandomReal", "[", "]"}]}], ";", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"t", "<", 
                    FractionBox["2", 
                    RowBox[{"\[Alpha]", "+", 
                    FractionBox["1", "\[Alpha]"]}]]}], ",", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"t", "<", 
                    FractionBox["1", 
                    RowBox[{"\[Alpha]", "+", 
                    FractionBox["1", "\[Alpha]"]}]]}], ",", 
                    RowBox[{"d", "=", 
                    RowBox[{"Reverse", "[", "d", "]"}]}]}], "]"}], ",", 
                    RowBox[{"Goto", "[", "begin", "]"}]}], "]"}], ";", 
                    "d"}]}], "]"}], ImageSize -> {{1, 500}, Automatic}, 
                   BaselinePosition -> Baseline, ContentPadding -> False, 
                   FrameMargins -> 0, StripOnInput -> True], 
                  "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
          AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}]}, 
       Dynamic[Typeset`open$$], ImageSize -> Automatic]},
     "SummaryPanel"],
    DynamicModuleValues:>{}], "]"}],
  CompiledFunction[{11, 14., 5470}, {
    Blank[Integer]}, {{2, 0, 0}, {3, 1, 
   5}}, {{0, {2, 0, 1}}, {0., {3, 0, 2}}, {-1, {2, 0, 3}}, {2, {2, 0, 9}}, {
    1, {2, 0, 2}}, {1., {3, 0, 6}}, {3.141592653589793, {3, 0, 3}}, {
    7., {3, 0, 7}}}, {2, 10, 8, 0, 
   6}, {{0, $CellContext`begin}, {34, 1, 1, 0, 2, 1}, {10, 1, 0}, {10, 2, 
    5}, {42, "RandomReals", 3, 0, 0, 3, 0, 5, 2, 1, 1, 3, 1, 2}, {12, 0, 3, 
    8}, {6, 1, 6}, {35, 8, 3, 1}, {6, 1, 7}, {3, 2}, {36, 6, 2, 3, 1}, {4, 7, 
    8, -1}, {38, 2, 0, 2, 0, 0}, {34, 1, 1, 2, 2, 0}, {34, 1, 1, 0, 0, 3}, {
    42, "Insert", 3, 1, 1, -3, 0, 0, 2, 2, 3, 3, 1, 5}, {12, 0, 3, 5}, {6, 1, 
    6}, {3, 20}, {12, 6, 2, 7}, {40, 60, 3, 0, 3, 3, 0, 0}, {10, 9, 5}, {16, 
    5, 0, 5}, {12, 6, 2, 8}, {38, 2, 0, 8, 0, 0}, {10, 9, 1}, {40, 60, 3, 0, 
    1, 3, 0, 4}, {16, 3, 4, 1}, {38, 5, 0, 6, 0, 4}, {16, 1, 4, 1}, {40, 1, 3,
     0, 1, 3, 0, 4}, {16, 0, 4, 0}, {40, 17, 3, 0, 0, 3, 0, 4}, {16, 5, 4, 
    5}, {19, 5, 4}, {10, 2, 5}, {13, 5, 4, 5}, {39, 5, 0, 7, 0, 5}, {4, 6, 
    5, -19}, {10, 9, 5}, {40, 60, 3, 0, 5, 3, 0, 4}, {16, 3, 4, 5}, {38, 5, 0,
     0, 0, 4}, {16, 5, 4, 5}, {40, 1, 3, 0, 5, 3, 0, 4}, {10, 9, 5}, {40, 60, 
    3, 0, 5, 3, 0, 0}, {16, 3, 0, 5}, {38, 5, 0, 2, 0, 0}, {16, 5, 0, 5}, {40,
     1, 3, 0, 5, 3, 0, 0}, {40, 60, 3, 0, 0, 3, 0, 5}, {16, 4, 5, 4}, {
    42, "RandomReal", 3, 0, 2, 3, 0, 6, 3, 0, 5}, {40, 60, 3, 0, 4, 3, 0, 
    0}, {13, 4, 0, 1}, {40, 60, 3, 0, 1, 3, 0, 0}, {10, 9, 1}, {16, 1, 0, 
    1}, {27, 3, 7, 5, 1, 0}, {2, 0, 10}, {40, 60, 3, 0, 4, 3, 0, 1}, {13, 4, 
    1, 0}, {40, 60, 3, 0, 0, 3, 0, 1}, {27, 3, 7, 5, 1, 1}, {2, 1, 4}, {
    42, "Reverse", 3, 1, 5, 3, 1, 1}, {42, "CopyTensor", 3, 1, 1, 3, 1, 5}, {
    3, 1}, {3, 2}, {3, -69}, {1}}, 
   Function[{$CellContext`n}, 
    Module[{$CellContext`u, $CellContext`d, $CellContext`\[Alpha], \
$CellContext`t}, 
     Label[$CellContext`begin]; $CellContext`u = 
      RandomReal[{0, 1}, $CellContext`n]; $CellContext`d = Prepend[
        Table[0., {$CellContext`n - 1}], 
        Part[$CellContext`u, 1]]; 
     Table[Part[$CellContext`d, $CellContext`k + 1] = 
       1 - (2/Pi) 
        ArcSin[Part[$CellContext`u, $CellContext`k + 1] 
          Sin[(Pi/2) Part[$CellContext`d, $CellContext`k]]], {$CellContext`k, 
        1, $CellContext`n - 1}]; $CellContext`\[Alpha] = 
      Sin[(Pi/2) Part[$CellContext`d, $CellContext`n]]/
       Sin[(Pi/2) Part[$CellContext`d, 1]]; $CellContext`t = RandomReal[]; 
     If[$CellContext`t < 2/($CellContext`\[Alpha] + 1/$CellContext`\[Alpha]), 
       
       If[$CellContext`t < 
        1/($CellContext`\[Alpha] + 1/$CellContext`\[Alpha]), $CellContext`d = 
        Reverse[$CellContext`d]], 
       Goto[$CellContext`begin]]; $CellContext`d]], Evaluate],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output",
 CellChangeTimes->{3.9451933703718443`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"e50d2ba9-eef4-4d55-8dfc-8570b7c1c777"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["CPOP", "Section",
 CellChangeTimes->{{3.9451933901932592`*^9, 
  3.945193390664488*^9}},ExpressionUUID->"12f254ee-1e77-495d-af65-\
a265a7223c49"],

Cell[TextData[{
 "This is Algorithm 2 from the paper. The polygon reconstruction algorithm \
(which is essentially all of the following code) is essentially transcribed \
from the ",
 StyleBox["fan_triangulation_action", "Input"],
 " function in ",
 ButtonBox["plCurve",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://github.com/designbynumbers/plcurve"], None},
  ButtonNote->"https://github.com/designbynumbers/plcurve"],
 "."
}], "Text",
 CellChangeTimes->{{3.94519339443983*^9, 3.945193409557808*^9}, {
  3.9451934635358553`*^9, 
  3.945193526241427*^9}},ExpressionUUID->"f094fae7-9c48-49cd-ae2b-\
57b95f1bb613"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CPOP", "=", 
  RowBox[{"Compile", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"n", ",", "_Integer"}], "}"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "d", ",", "p", ",", "c", ",", "e", ",", "v", ",", "nu", ",", 
        "cosalpha", ",", "sinalpha", ",", "factor", ",", "\[Theta]", ",", 
        "cos\[Theta]", ",", "sin\[Theta]", ",", "factor2"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"d", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", "1.", "}"}], ",", 
          RowBox[{"ConfinedDiagonals2", "[", 
           RowBox[{"n", "-", "3"}], "]"}], ",", 
          RowBox[{"{", "1.", "}"}]}], "]"}]}], "  ", 
       RowBox[{"(*", " ", 
        RowBox[{
        "Generate", " ", "diagonals", " ", "using", " ", 
         "ConfinedPolytopeSample"}], " ", "*)"}], " ", ";", 
       "\[IndentingNewLine]", 
       RowBox[{"p", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0.", ",", "0.", ",", "0."}], "}"}], ",", "n"}], "]"}]}], 
       " ", 
       RowBox[{"(*", " ", 
        RowBox[{"Initialize", " ", "vertex", " ", "positions"}], " ", "*)"}], 
       " ", ";", " ", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"p", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "=", 
        RowBox[{"{", 
         RowBox[{"1.", ",", "0.", ",", "0."}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"c", "=", 
        RowBox[{"p", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"e", "=", 
        RowBox[{"{", 
         RowBox[{"1.", ",", "0.", ",", "0."}], "}"}]}], " ", 
       RowBox[{"(*", " ", 
        RowBox[{"Current", " ", "edge", " ", "vector"}], " ", "*)"}], ";", 
       " ", "\[IndentingNewLine]", 
       RowBox[{"nu", "=", 
        RowBox[{"{", 
         RowBox[{"0.", ",", "0.", ",", "1."}], "}"}]}], " ", 
       RowBox[{"(*", " ", 
        RowBox[{"Triangle", " ", "normal"}], " ", "*)"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "Now", " ", "we", " ", "reconstruct", " ", "the", " ", "polygon"}], 
        " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Table", "[", " ", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"cosalpha", "=", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"d", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"d", "[", 
               RowBox[{"[", 
                RowBox[{"i", "+", "1"}], "]"}], "]"}], "2"], "-", "1."}], 
            RowBox[{"2.", "*", 
             RowBox[{"d", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "*", 
             RowBox[{"d", "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}]}]]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"sinalpha", "=", 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["cosalpha", "2"]}]]}], ";", "\[IndentingNewLine]", 
          RowBox[{"v", "=", 
           RowBox[{"Cross", "[", 
            RowBox[{"nu", ",", "e"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"factor", "=", 
           RowBox[{
            RowBox[{"Dot", "[", 
             RowBox[{"nu", ",", "e"}], "]"}], "*", 
            RowBox[{"(", 
             RowBox[{"1.", "-", "cosalpha"}], ")"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"e", "=", 
           RowBox[{"Normalize", "[", 
            RowBox[{
             RowBox[{"cosalpha", "*", "e"}], "+", 
             RowBox[{"sinalpha", "*", "v"}], "+", 
             RowBox[{"factor", "*", "nu"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"i", "+", "2"}], "]"}], "]"}], "=", 
           RowBox[{
            RowBox[{"d", "[", 
             RowBox[{"[", 
              RowBox[{"i", "+", "1"}], "]"}], "]"}], "*", "e"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"c", "+=", 
           RowBox[{"p", "[", 
            RowBox[{"[", 
             RowBox[{"i", "+", "2"}], "]"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"v", "=", 
           RowBox[{"Cross", "[", 
            RowBox[{"e", ",", "nu"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"\[Theta]", "=", 
           RowBox[{"RandomReal", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "\[Pi]"}], ",", "\[Pi]"}], "}"}], "]"}]}], " ", 
          RowBox[{"(*", 
           RowBox[{" ", 
            RowBox[{
            "The", " ", "dihedrals", " ", "are", " ", "all", " ", "uniform", 
             " ", 
             RowBox[{"on", " ", "[", 
              RowBox[{
               RowBox[{"-", "\[Pi]"}], ",", "\[Pi]"}]}]}], ")"}], " ", "*)"}],
           ";", " ", "\[IndentingNewLine]", 
          RowBox[{"cos\[Theta]", "=", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"sin\[Theta]", "=", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"factor2", "=", 
           RowBox[{
            RowBox[{"Dot", "[", 
             RowBox[{"e", ",", "nu"}], "]"}], "*", 
            RowBox[{"(", 
             RowBox[{"1.", "-", "cos\[Theta]"}], ")"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"nu", "=", 
           RowBox[{"Normalize", "[", 
            RowBox[{
             RowBox[{"cos\[Theta]", "*", "nu"}], "+", 
             RowBox[{"sin\[Theta]", "*", "v"}], "+", 
             RowBox[{"factor2", "*", "e"}]}], "]"}]}], ";"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"n", "-", "3"}]}], "}"}]}], "\[IndentingNewLine]", "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"cosalpha", "=", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"d", "[", 
            RowBox[{"[", 
             RowBox[{"n", "-", "2"}], "]"}], "]"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"d", "[", 
            RowBox[{"[", 
             RowBox[{"n", "-", "1"}], "]"}], "]"}], "2"], "-", "1."}], 
         RowBox[{"2.", "*", 
          RowBox[{"d", "[", 
           RowBox[{"[", 
            RowBox[{"n", "-", "2"}], "]"}], "]"}], "*", 
          RowBox[{"d", "[", 
           RowBox[{"[", 
            RowBox[{"n", "-", "1"}], "]"}], "]"}]}]]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"sinalpha", "=", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["cosalpha", "2"]}]]}], ";", "\[IndentingNewLine]", 
       RowBox[{"v", "=", 
        RowBox[{"Cross", "[", 
         RowBox[{"nu", ",", "e"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"factor", "=", 
        RowBox[{
         RowBox[{"Dot", "[", 
          RowBox[{"nu", ",", "e"}], "]"}], "*", 
         RowBox[{"(", 
          RowBox[{"1.", "-", "cosalpha"}], ")"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"e", "=", 
        RowBox[{"Normalize", "[", 
         RowBox[{
          RowBox[{"cosalpha", "*", "e"}], "+", 
          RowBox[{"sinalpha", "*", "v"}], "+", 
          RowBox[{"factor", "*", "nu"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"p", "[", 
         RowBox[{"[", "n", "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{"d", "[", 
          RowBox[{"[", 
           RowBox[{"n", "-", "1"}], "]"}], "]"}], "*", "e"}]}], ";", 
       "\[IndentingNewLine]", "p"}]}], "\[IndentingNewLine]", "]"}]}], 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.928599920135463*^9, 3.928599942498698*^9}, {
   3.928599983261989*^9, 3.928600008709756*^9}, {3.9286000705191813`*^9, 
   3.928600385134584*^9}, {3.9286005319692707`*^9, 3.9286006239459677`*^9}, {
   3.928600802930157*^9, 3.928600805838896*^9}, {3.9286008948686*^9, 
   3.928600939466305*^9}, {3.928600999899571*^9, 3.92860106623575*^9}, {
   3.928601145847174*^9, 3.928601273073044*^9}, {3.928601341202208*^9, 
   3.928601342708027*^9}, {3.928601458381233*^9, 3.928601518388101*^9}, {
   3.928601548405096*^9, 3.928601589863145*^9}, {3.92860166613721*^9, 
   3.928601667688291*^9}, {3.928842728655284*^9, 3.9288427325976562`*^9}, 
   3.928842858906611*^9, {3.928843776514574*^9, 3.928843791344904*^9}, {
   3.945191910787588*^9, 3.945191981870843*^9}, {3.945192022317458*^9, 
   3.945192022841817*^9}, {3.945192417487658*^9, 3.945192474558454*^9}, {
   3.945192506994832*^9, 3.945192561779253*^9}, {3.945192620223543*^9, 
   3.945192682714976*^9}, {3.945193100190979*^9, 3.945193128258336*^9}, {
   3.9451933625118513`*^9, 3.945193363360468*^9}, {3.945193415911433*^9, 
   3.9451934538106127`*^9}, {3.945193532016101*^9, 
   3.945193585399046*^9}},ExpressionUUID->"b0044ddd-9a2d-483c-b836-\
58d96d7859c8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["CompiledFunction",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = "Ready"}, 
    
    TemplateBox[{
      PaneSelectorBox[{False -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]], 
              ButtonFunction :> (Typeset`open$$ = True), Appearance -> None, 
              BaseStyle -> {}, Evaluator -> Automatic, Method -> 
              "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}]], 
            GraphicsBox[{
              Thickness[0.038461538461538464`], {
               FaceForm[{
                 GrayLevel[0.93], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               FaceForm[{
                 RGBColor[0.5, 0.5, 0.5], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{20.5426, 
                19.116799999999998`}, {16.3832, 21.876199999999997`}, {
                16.3832, 20.021499999999996`}, {6.930469999999999, 
                20.021499999999996`}, {6.930469999999999, 
                18.212100000000003`}, {16.3832, 18.212100000000003`}, {
                16.3832, 16.357399999999995`}, {20.5426, 
                19.116799999999998`}}}], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{5.30508, 13.8391}, {
                9.46445, 11.079700000000003`}, {9.46445, 
                12.933999999999997`}, {18.917199999999998`, 
                12.933999999999997`}, {18.917199999999998`, 14.7438}, {
                9.46445, 14.7438}, {9.46445, 16.598}, {5.30508, 13.8391}}}], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
                 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIRIGYC4r9qIkoPPog5zJd34+ifoeBwf6HGBfU8aYe0
2dKXhaMEHT77F2xc1CQH52elHtL/aqrg0KrArnpmjpRDvTCXYEG9gsOOYKuI
/6tlHZ5WFpRfO4qQn3ww8NOrXYpw/fNmfE3SCFCG8z8EiLwQ7lSF2w82/44y
nM937b/lmXNKDnK7FuxLZZFwMDfq/3NwgpKDccaL+Q9miDok9Mnt3x6k5FDt
mbylT0ECwk9QhOuXWfO/eIajPCq/WNYh5kh50jV+CYc1eV/nfGGShZsXte2a
OGevDNy8ZqG0W/9KpeD60cMLAIwUgfU=
                "]], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.82453, 
                5.289294374999999}, {11.960858124999998`, 8.29796625}, {
                11.080858124999999`, 8.29796625}, {12.417186249999999`, 
                4.337966249999999}, {13.193201874999998`, 
                4.337966249999999}, {14.540701874999998`, 8.29796625}, {
                13.688201874999999`, 8.29796625}, {12.82453, 
                5.289294374999999}}}], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
                 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIpIGYC4qwFP+fsFjB0WFcz7fnBvSIOLFaTza6GGTjM
l3fj6J+h4GC9PHLBXXc9DH7abOnLwlGCDtPNZKaxndfH4Is8/uOrISAD53uI
GTRGxyP4O4KtIv6fR/BbFdhVz8TIOqj9FNyfdEbfIejt5Y8zXiL4h7TunbCJ
koPzweYvkXP4mfT+6PSlBnD7n25Z/mROiSGcr7S/rqPX1AiuHsaHmQfjw+zz
lubzZjYxgrsHxoe5F8aH+QfGn/B91VROQQQfZr/Ei1viF75j8mHh6eiSdevo
cUM4Hz0+AG0eosQ=
                "]]}}, Background -> GrayLevel[0.93], Axes -> False, 
             AspectRatio -> 1, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}], Frame -> True, FrameTicks -> None, 
             FrameStyle -> Directive[
               Thickness[Tiny], 
               GrayLevel[0.7]]], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Argument count: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["1", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Argument types: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  StyleBox[
                   PaneBox[
                    RowBox[{"{", "_Integer", "}"}], ContentPadding -> False, 
                    FrameMargins -> 0, StripOnInput -> True, BaselinePosition -> 
                    Baseline, ImageSize -> {{1, 300}, Automatic}], 
                   LineBreakWithin -> False], "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
          AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}], True -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]], 
              ButtonFunction :> (Typeset`open$$ = False), Appearance -> None, 
              BaseStyle -> {}, Evaluator -> Automatic, Method -> 
              "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}]], 
            GraphicsBox[{
              Thickness[0.038461538461538464`], {
               FaceForm[{
                 GrayLevel[0.93], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
                25.499999999999996`, 2.5}, {25.499999999999996`, 
                1.3953100000000003`}, {24.604699999999998`, 
                0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
                0.49999999999999994`}, {1.3953100000000003`, 
                0.49999999999999994`}, {0.49999999999999994`, 
                1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
                0.49999999999999994`, 23.5}, {0.49999999999999994`, 
                24.604699999999998`}, {1.3953100000000003`, 
                25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
                25.499999999999996`}, {24.604699999999998`, 
                25.499999999999996`}, {25.499999999999996`, 
                24.604699999999998`}, {25.499999999999996`, 23.5}, {
                25.499999999999996`, 2.5}}}]}, {
               FaceForm[{
                 RGBColor[0.5, 0.5, 0.5], 
                 Opacity[1.]}], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{20.5426, 
                19.116799999999998`}, {16.3832, 21.876199999999997`}, {
                16.3832, 20.021499999999996`}, {6.930469999999999, 
                20.021499999999996`}, {6.930469999999999, 
                18.212100000000003`}, {16.3832, 18.212100000000003`}, {
                16.3832, 16.357399999999995`}, {20.5426, 
                19.116799999999998`}}}], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{5.30508, 13.8391}, {
                9.46445, 11.079700000000003`}, {9.46445, 
                12.933999999999997`}, {18.917199999999998`, 
                12.933999999999997`}, {18.917199999999998`, 14.7438}, {
                9.46445, 14.7438}, {9.46445, 16.598}, {5.30508, 13.8391}}}], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
                 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIRIGYC4r9qIkoPPog5zJd34+ifoeBwf6HGBfU8aYe0
2dKXhaMEHT77F2xc1CQH52elHtL/aqrg0KrArnpmjpRDvTCXYEG9gsOOYKuI
/6tlHZ5WFpRfO4qQn3ww8NOrXYpw/fNmfE3SCFCG8z8EiLwQ7lSF2w82/44y
nM937b/lmXNKDnK7FuxLZZFwMDfq/3NwgpKDccaL+Q9miDok9Mnt3x6k5FDt
mbylT0ECwk9QhOuXWfO/eIajPCq/WNYh5kh50jV+CYc1eV/nfGGShZsXte2a
OGevDNy8ZqG0W/9KpeD60cMLAIwUgfU=
                "]], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.82453, 
                5.289294374999999}, {11.960858124999998`, 8.29796625}, {
                11.080858124999999`, 8.29796625}, {12.417186249999999`, 
                4.337966249999999}, {13.193201874999998`, 
                4.337966249999999}, {14.540701874999998`, 8.29796625}, {
                13.688201874999999`, 8.29796625}, {12.82453, 
                5.289294374999999}}}], 
               
               FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
                 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIpIGYC4qwFP+fsFjB0WFcz7fnBvSIOLFaTza6GGTjM
l3fj6J+h4GC9PHLBXXc9DH7abOnLwlGCDtPNZKaxndfH4Is8/uOrISAD53uI
GTRGxyP4O4KtIv6fR/BbFdhVz8TIOqj9FNyfdEbfIejt5Y8zXiL4h7TunbCJ
koPzweYvkXP4mfT+6PSlBnD7n25Z/mROiSGcr7S/rqPX1AiuHsaHmQfjw+zz
lubzZjYxgrsHxoe5F8aH+QfGn/B91VROQQQfZr/Ei1viF75j8mHh6eiSdevo
cUM4Hz0+AG0eosQ=
                "]]}}, Background -> GrayLevel[0.93], Axes -> False, 
             AspectRatio -> 1, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}], Frame -> True, FrameTicks -> None, 
             FrameStyle -> Directive[
               Thickness[Tiny], 
               GrayLevel[0.7]]], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Argument count: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["1", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Argument types: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  PaneBox[
                   RowBox[{"{", "_Integer", "}"}], 
                   ImageSize -> {{1, 500}, Automatic}, BaselinePosition -> 
                   Baseline, ContentPadding -> False, FrameMargins -> 0, 
                   StripOnInput -> True], "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Variables: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  RowBox[{"{", "n", "}"}], "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Expression: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  PaneBox[
                   RowBox[{"Block", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{
                    "d", ",", "p", ",", "c", ",", "e", ",", "v", ",", "nu", 
                    ",", "cosalpha", ",", "sinalpha", ",", "factor", ",", 
                    "\[Theta]", ",", "cos\[Theta]", ",", "sin\[Theta]", ",", 
                    "factor2"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"d", "=", 
                    RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{"{", "1.`", "}"}], ",", 
                    RowBox[{"ConfinedDiagonals2", "[", 
                    RowBox[{"n", "-", "3"}], "]"}], ",", 
                    RowBox[{"{", "1.`", "}"}]}], "]"}]}], ";", 
                    RowBox[{"p", "=", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "0.`", ",", "0.`"}], "}"}], ",", 
                    "n"}], "]"}]}], ";", 
                    RowBox[{
                    
                    RowBox[{"p", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], "=", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "0.`", ",", "0.`"}], "}"}]}], ";", 
                    RowBox[{"c", "=", 
                    
                    RowBox[{"p", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}]}], ";", 
                    RowBox[{"e", "=", 
                    RowBox[{"{", 
                    RowBox[{"1.`", ",", "0.`", ",", "0.`"}], "}"}]}], ";", 
                    RowBox[{"nu", "=", 
                    RowBox[{"{", 
                    RowBox[{"0.`", ",", "0.`", ",", "1.`"}], "}"}]}], ";", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"cosalpha", "=", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox[
                    
                    RowBox[{"d", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"d", "\[LeftDoubleBracket]", 
                    RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], "2"], 
                    "-", "1.`"}], 
                    RowBox[{"2.`", " ", 
                    
                    RowBox[{"d", "\[LeftDoubleBracket]", "i", 
                    "\[RightDoubleBracket]"}], " ", 
                    RowBox[{"d", "\[LeftDoubleBracket]", 
                    RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}]}]]}], 
                    ";", 
                    RowBox[{"sinalpha", "=", 
                    SqrtBox[
                    RowBox[{"1", "-", 
                    SuperscriptBox["cosalpha", "2"]}]]}], ";", 
                    RowBox[{"v", "=", 
                    RowBox[{"nu", "\[Cross]", "e"}]}], ";", 
                    RowBox[{"factor", "=", 
                    RowBox[{
                    RowBox[{"nu", ".", "e"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"1.`", "\[VeryThinSpace]"}], "-", "cosalpha"}], 
                    ")"}]}]}], ";", 
                    RowBox[{"e", "=", 
                    RowBox[{"Normalize", "[", 
                    RowBox[{
                    RowBox[{"cosalpha", " ", "e"}], "+", 
                    RowBox[{"sinalpha", " ", "v"}], "+", 
                    RowBox[{"factor", " ", "nu"}]}], "]"}]}], ";", 
                    RowBox[{
                    RowBox[{"p", "\[LeftDoubleBracket]", 
                    RowBox[{"i", "+", "2"}], "\[RightDoubleBracket]"}], "=", 
                    RowBox[{
                    RowBox[{"d", "\[LeftDoubleBracket]", 
                    RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
                    "e"}]}], ";", 
                    RowBox[{"c", "+=", 
                    RowBox[{"p", "\[LeftDoubleBracket]", 
                    RowBox[{"i", "+", "2"}], "\[RightDoubleBracket]"}]}], ";", 
                    RowBox[{"v", "=", 
                    RowBox[{"e", "\[Cross]", "nu"}]}], ";", 
                    RowBox[{"\[Theta]", "=", 
                    RowBox[{"RandomReal", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "\[Pi]"}], ",", "\[Pi]"}], "}"}], "]"}]}], 
                    ";", 
                    RowBox[{"cos\[Theta]", "=", 
                    RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ";", 
                    RowBox[{"sin\[Theta]", "=", 
                    RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ";", 
                    RowBox[{"factor2", "=", 
                    RowBox[{
                    RowBox[{"e", ".", "nu"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"1.`", "\[VeryThinSpace]"}], "-", "cos\[Theta]"}],
                     ")"}]}]}], ";", 
                    RowBox[{"nu", "=", 
                    RowBox[{"Normalize", "[", 
                    RowBox[{
                    RowBox[{"cos\[Theta]", " ", "nu"}], "+", 
                    RowBox[{"sin\[Theta]", " ", "v"}], "+", 
                    RowBox[{"factor2", " ", "e"}]}], "]"}]}], ";"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "1", ",", 
                    RowBox[{"n", "-", "3"}]}], "}"}]}], "]"}], ";", 
                    RowBox[{"cosalpha", "=", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"d", "\[LeftDoubleBracket]", 
                    RowBox[{"n", "-", "2"}], "\[RightDoubleBracket]"}], "2"], 
                    "+", 
                    SuperscriptBox[
                    RowBox[{"d", "\[LeftDoubleBracket]", 
                    RowBox[{"n", "-", "1"}], "\[RightDoubleBracket]"}], "2"], 
                    "-", "1.`"}], 
                    RowBox[{"2.`", " ", 
                    RowBox[{"d", "\[LeftDoubleBracket]", 
                    RowBox[{"n", "-", "2"}], "\[RightDoubleBracket]"}], " ", 
                    RowBox[{"d", "\[LeftDoubleBracket]", 
                    RowBox[{"n", "-", "1"}], "\[RightDoubleBracket]"}]}]]}], 
                    ";", 
                    RowBox[{"sinalpha", "=", 
                    SqrtBox[
                    RowBox[{"1", "-", 
                    SuperscriptBox["cosalpha", "2"]}]]}], ";", 
                    RowBox[{"v", "=", 
                    RowBox[{"nu", "\[Cross]", "e"}]}], ";", 
                    RowBox[{"factor", "=", 
                    RowBox[{
                    RowBox[{"nu", ".", "e"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"1.`", "\[VeryThinSpace]"}], "-", "cosalpha"}], 
                    ")"}]}]}], ";", 
                    RowBox[{"e", "=", 
                    RowBox[{"Normalize", "[", 
                    RowBox[{
                    RowBox[{"cosalpha", " ", "e"}], "+", 
                    RowBox[{"sinalpha", " ", "v"}], "+", 
                    RowBox[{"factor", " ", "nu"}]}], "]"}]}], ";", 
                    RowBox[{
                    
                    RowBox[{"p", "\[LeftDoubleBracket]", "n", 
                    "\[RightDoubleBracket]"}], "=", 
                    RowBox[{
                    RowBox[{"d", "\[LeftDoubleBracket]", 
                    RowBox[{"n", "-", "1"}], "\[RightDoubleBracket]"}], " ", 
                    "e"}]}], ";", "p"}]}], "]"}], 
                   ImageSize -> {{1, 500}, Automatic}, BaselinePosition -> 
                   Baseline, ContentPadding -> False, FrameMargins -> 0, 
                   StripOnInput -> True], "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
          AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}]}, 
       Dynamic[Typeset`open$$], ImageSize -> Automatic]},
     "SummaryPanel"],
    DynamicModuleValues:>{}], "]"}],
  CompiledFunction[{11, 14., 5470}, {
    Blank[Integer]}, {{2, 0, 0}, {3, 2, 
   2}}, {{0, {2, 0, 7}}, {{0., 0., 0.}, {3, 1, 3}}, {-1, {2, 0, 5}}, {-1., {3,
      0, 3}}, {-2, {2, 0, 12}}, {
    2., {3, 0, 4}}, {{1., 0., 0.}, {3, 1, 4}}, {{0., 0., 1.}, {3, 1, 7}}, {
    2, {2, 0, 8}}, {1, {2, 0, 3}}, {1., {3, 0, 6}}, {-3, {2, 0, 1}}, {
    6, {2, 0, 10}}, {3.141592653589793, {3, 0, 8}}, {{1.}, {3, 1, 0}}}, {0, 
   13, 15, 0, 
   14}, {{12, 0, 1, 2}, {
    47, $CellContext`ConfinedDiagonals2, 2, 0, 2, 3, 1, 2}, {
    42, "Join", 3, 1, 0, 3, 1, 2, 3, 1, 0, 3, 1, 1}, {6, 0, 2}, {6, 5, 6}, {
    35, 2, 6, 3, 2}, {6, 7, 4}, {3, 2}, {36, 6, 3, 0, 2}, {4, 4, 2, -1}, {39, 
    2, 0, 8, 1, 4}, {38, 2, 0, 8, 1, 5}, {
    42, "CopyTensor", 3, 1, 4, 3, 1, 6}, {
    42, "CopyTensor", 3, 1, 7, 3, 1, 8}, {12, 0, 1, 2}, {6, 7, 6}, {3, 54}, {
    38, 1, 0, 6, 0, 0}, {40, 56, 3, 0, 0, 3, 0, 1}, {12, 6, 3, 9}, {38, 1, 0, 
    9, 0, 0}, {40, 56, 3, 0, 0, 3, 0, 2}, {13, 1, 2, 3, 1}, {38, 1, 0, 6, 0, 
    0}, {12, 6, 3, 9}, {38, 1, 0, 9, 0, 2}, {16, 4, 0, 2, 5}, {40, 60, 3, 0, 
    5, 3, 0, 0}, {16, 1, 0, 1}, {40, 56, 3, 0, 1, 3, 0, 0}, {19, 0, 5}, {10, 
    3, 0}, {13, 0, 5, 0}, {40, 57, 3, 0, 0, 3, 0, 5}, {
    42, "Cross", 3, 1, 8, 3, 1, 6, 3, 1, 9}, {
    42, "DotVV", 3, 1, 8, 3, 1, 6, 2, 0, 10, 3, 0, 0}, {19, 1, 2}, {13, 6, 2, 
    7}, {16, 0, 7, 0}, {41, 259, 3, 0, 1, 3, 1, 6, 3, 1, 10}, {41, 259, 3, 0, 
    5, 3, 1, 9, 3, 1, 11}, {41, 259, 3, 0, 0, 3, 1, 8, 3, 1, 12}, {44, 10, 11,
     12, 10}, {47, Normalize, 3, 1, 10, 3, 1, 11}, {
    42, "CopyTensor", 3, 1, 11, 3, 1, 6}, {12, 6, 8, 9}, {12, 6, 3, 11}, {38, 
    1, 0, 11, 0, 7}, {41, 259, 3, 0, 7, 3, 1, 6, 3, 1, 11}, {39, 2, 0, 9, 1, 
    11}, {12, 6, 8, 9}, {38, 2, 0, 9, 1, 10}, {44, 5, 10, 12}, {
    42, "CopyTensor", 3, 1, 12, 3, 1, 5}, {
    42, "Cross", 3, 1, 6, 3, 1, 8, 3, 1, 12}, {
    42, "CopyTensor", 3, 1, 12, 3, 1, 9}, {19, 8, 2}, {
    42, "RandomReal", 3, 0, 2, 3, 0, 8, 3, 0, 7}, {40, 2, 3, 0, 7, 3, 0, 2}, {
    40, 1, 3, 0, 7, 3, 0, 9}, {
    42, "DotVV", 3, 1, 6, 3, 1, 8, 2, 0, 10, 3, 0, 10}, {19, 2, 11}, {13, 6, 
    11, 12}, {16, 10, 12, 10}, {41, 259, 3, 0, 2, 3, 1, 8, 3, 1, 12}, {41, 
    259, 3, 0, 9, 3, 1, 9, 3, 1, 10}, {41, 259, 3, 0, 10, 3, 1, 6, 3, 1, 
    13}, {44, 12, 10, 13, 12}, {47, Normalize, 3, 1, 12, 3, 1, 10}, {
    42, "CopyTensor", 3, 1, 10, 3, 1, 8}, {4, 6, 2, -53}, {12, 0, 12, 2}, {38,
     1, 0, 2, 0, 12}, {40, 56, 3, 0, 12, 3, 0, 11}, {12, 0, 5, 2}, {38, 1, 0, 
    2, 0, 12}, {40, 56, 3, 0, 12, 3, 0, 13}, {13, 11, 13, 3, 11}, {12, 0, 12, 
    2}, {38, 1, 0, 2, 0, 13}, {12, 0, 5, 2}, {38, 1, 0, 2, 0, 12}, {16, 4, 13,
     12, 14}, {40, 60, 3, 0, 14, 3, 0, 13}, {16, 11, 13, 11}, {7, 11, 1}, {40,
     56, 3, 0, 1, 3, 0, 11}, {19, 11, 13}, {10, 3, 11}, {13, 11, 13, 11}, {40,
     57, 3, 0, 11, 3, 0, 13}, {7, 13, 5}, {
    42, "Cross", 3, 1, 8, 3, 1, 6, 3, 1, 11}, {
    42, "CopyTensor", 3, 1, 11, 3, 1, 9}, {
    42, "DotVV", 3, 1, 8, 3, 1, 6, 2, 0, 10, 3, 0, 13}, {19, 1, 11}, {13, 6, 
    11, 14}, {16, 13, 14, 13}, {7, 13, 0}, {41, 259, 3, 0, 1, 3, 1, 6, 3, 1, 
    11}, {41, 259, 3, 0, 5, 3, 1, 9, 3, 1, 10}, {41, 259, 3, 0, 0, 3, 1, 8, 3,
     1, 12}, {44, 11, 10, 12, 11}, {47, Normalize, 3, 1, 11, 3, 1, 10}, {
    42, "CopyTensor", 3, 1, 10, 3, 1, 6}, {12, 0, 5, 2}, {38, 1, 0, 2, 0, 
    13}, {41, 259, 3, 0, 13, 3, 1, 6, 3, 1, 10}, {39, 2, 0, 0, 1, 10}, {1}}, 
   Function[{$CellContext`n}, 
    Block[{$CellContext`d, $CellContext`p, $CellContext`c, $CellContext`e, \
$CellContext`v, $CellContext`nu, $CellContext`cosalpha, \
$CellContext`sinalpha, $CellContext`factor, $CellContext`\[Theta], \
$CellContext`cos\[Theta], $CellContext`sin\[Theta], $CellContext`factor2}, \
$CellContext`d = Join[{1.}, 
        $CellContext`ConfinedDiagonals2[$CellContext`n - 3], {
        1.}]; $CellContext`p = Table[{0., 0., 0.}, $CellContext`n]; 
     Part[$CellContext`p, 2] = {1., 0., 0.}; $CellContext`c = 
      Part[$CellContext`p, 2]; $CellContext`e = {1., 0., 
       0.}; $CellContext`nu = {0., 0., 1.}; 
     Table[$CellContext`cosalpha = (Part[$CellContext`d, $CellContext`i]^2 + 
          Part[$CellContext`d, $CellContext`i + 1]^2 - 1.)/(2. 
         Part[$CellContext`d, $CellContext`i] 
         Part[$CellContext`d, $CellContext`i + 1]); $CellContext`sinalpha = 
        Sqrt[1 - $CellContext`cosalpha^2]; $CellContext`v = 
        Cross[$CellContext`nu, $CellContext`e]; $CellContext`factor = 
        Dot[$CellContext`nu, $CellContext`e] (
          1. - $CellContext`cosalpha); $CellContext`e = 
        Normalize[$CellContext`cosalpha $CellContext`e + \
$CellContext`sinalpha $CellContext`v + $CellContext`factor $CellContext`nu]; 
       Part[$CellContext`p, $CellContext`i + 2] = 
        Part[$CellContext`d, $CellContext`i + 1] $CellContext`e; 
       AddTo[$CellContext`c, 
         Part[$CellContext`p, $CellContext`i + 2]]; $CellContext`v = 
        Cross[$CellContext`e, $CellContext`nu]; $CellContext`\[Theta] = 
        RandomReal[{-Pi, Pi}]; $CellContext`cos\[Theta] = 
        Cos[$CellContext`\[Theta]]; $CellContext`sin\[Theta] = 
        Sin[$CellContext`\[Theta]]; $CellContext`factor2 = 
        Dot[$CellContext`e, $CellContext`nu] (
          1. - $CellContext`cos\[Theta]); $CellContext`nu = 
        Normalize[$CellContext`cos\[Theta] $CellContext`nu + $CellContext`sin\
\[Theta] $CellContext`v + $CellContext`factor2 $CellContext`e]; 
       Null, {$CellContext`i, 1, $CellContext`n - 
        3}]; $CellContext`cosalpha = (
        Part[$CellContext`d, $CellContext`n - 2]^2 + 
        Part[$CellContext`d, $CellContext`n - 1]^2 - 1.)/(2. 
       Part[$CellContext`d, $CellContext`n - 2] 
       Part[$CellContext`d, $CellContext`n - 1]); $CellContext`sinalpha = 
      Sqrt[1 - $CellContext`cosalpha^2]; $CellContext`v = 
      Cross[$CellContext`nu, $CellContext`e]; $CellContext`factor = 
      Dot[$CellContext`nu, $CellContext`e] (
        1. - $CellContext`cosalpha); $CellContext`e = 
      Normalize[$CellContext`cosalpha $CellContext`e + $CellContext`sinalpha \
$CellContext`v + $CellContext`factor $CellContext`nu]; 
     Part[$CellContext`p, $CellContext`n] = 
      Part[$CellContext`d, $CellContext`n - 
         1] $CellContext`e; $CellContext`p]], Evaluate],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output",
 CellChangeTimes->{{3.945193370413888*^9, 3.9451933704524727`*^9}},
 CellLabel->"Out[41]=",ExpressionUUID->"bb71b7b4-d94b-4cd1-acc6-956d520ff379"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example Usage", "Section",
 CellChangeTimes->{{3.945193616995755*^9, 
  3.945193619282959*^9}},ExpressionUUID->"36c67485-cc97-4001-843e-\
121945551ff6"],

Cell["We can generate 1000 random confined 500-gons with:", "Text",
 CellChangeTimes->{{3.9451937040047607`*^9, 
  3.945193737568494*^9}},ExpressionUUID->"90f56552-a731-4304-b303-\
b6f2e86ff464"],

Cell[BoxData[
 RowBox[{
  RowBox[{"confined500gons", "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"CPOP", "[", "500", "]"}], ",", 
     RowBox[{"{", "1000", "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.945193744162264*^9, 3.945193765109611*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"c0eec567-5450-41fd-9ca8-a6fab284223b"],

Cell[TextData[{
 "And compare the histogram of distances  ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       TemplateBox[{
         RowBox[{
           SubscriptBox[
            StyleBox["v", "TI"], 
            StyleBox["i", "TI"]], "-", 
           SubscriptBox[
            StyleBox["v", "TI"], "1"]}]}, "Abs"], TraditionalForm], 
     "errors" -> {}, "input" -> "|v_i - v_1|", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "947cb413-db18-4e5d-acac-31f4800228bf"],
 " to the asymptotic density ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["f", "TI"], 
         RowBox[{"(", 
           StyleBox["t", "TI"], ")"}], "\[LongEqual]", "1", "-", "cos", 
         RowBox[{"(", 
           RowBox[{"\[Pi]", 
             StyleBox["t", "TI"]}], ")"}]}], TraditionalForm], "errors" -> {},
      "input" -> "f(t) = 1-\\cos(\\pi t)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "18e86568-3cb7-4389-8132-e8b268b970f6"],
 ":"
}], "Text",
 CellChangeTimes->{{3.9451938767057467`*^9, 
  3.945193962868555*^9}},ExpressionUUID->"2cbcaef5-1a36-49ee-a289-\
2eddb222acaf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Histogram", "[", 
    RowBox[{
     RowBox[{"Norm", "/@", 
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"confined500gons", "[", 
         RowBox[{"[", 
          RowBox[{";;", ",", 
           RowBox[{"3", ";;", "499"}]}], "]"}], "]"}], ",", "1"}], "]"}]}], 
     ",", "Automatic", ",", "\"\<PDF\>\""}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"1", "-", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Pi]", " ", "t"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.945193800298476*^9, 3.945193873039551*^9}, {
   3.945193964806562*^9, 3.945193973016313*^9}, 3.945194014901889*^9},
 CellLabel->"In[48]:=",ExpressionUUID->"18cac9c2-04d5-4df8-bde7-53d8832a93c9"],

Cell[BoxData[
 GraphicsBox[{{
    {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
     Opacity[0.5459999999999999], Thickness[Small]}], {}, 
     {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
      Opacity[0.5459999999999999], Thickness[Small]}], 
      TagBox[
       TooltipBox[
        TagBox[
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            
            RectangleBox[{0., 0}, {0.05, 0.004627766599597585}, 
             "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{23.312049639711773`, 40.21717373899121}, {
            91.79849437309059, 92.75303744488319}}],
          "DelayedMouseEffectStyle"],
         StatusArea[#, 0.004627766599597585]& ,
         TagBoxNote->"0.004627766599597585"],
        StyleBox["0.004627766599597585`", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[0.004627766599597585, {}], "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        TagBox[
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            
            RectangleBox[{0.05, 0}, {0.1, 0.028853118712273643`}, 
             "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{39.71717373899121, 56.62229783827063}, {
            89.4190602059676, 92.75303744488319}}],
          "DelayedMouseEffectStyle"],
         StatusArea[#, 0.028853118712273643`]& ,
         TagBoxNote->"0.028853118712273643"],
        StyleBox["0.028853118712273643`", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[0.028853118712273643`, {}], "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        TagBox[
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            
            RectangleBox[{0.1, 0}, {0.15, 0.08305835010060363}, 
             "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{56.12229783827063, 73.02742193755006}, {
            84.09497744331864, 92.75303744488319}}],
          "DelayedMouseEffectStyle"],
         StatusArea[#, 0.08305835010060363]& ,
         TagBoxNote->"0.08305835010060363"],
        StyleBox["0.08305835010060363`", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[0.08305835010060363, {}], "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        TagBox[
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            
            RectangleBox[{0.15, 0}, {0.2, 0.1498189134808853}, 
             "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{72.52742193755006, 89.43254603682949}, {
            77.53769956415412, 92.75303744488319}}],
          "DelayedMouseEffectStyle"],
         StatusArea[#, 0.1498189134808853]& ,
         TagBoxNote->"0.1498189134808853"],
        StyleBox["0.1498189134808853`", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[0.1498189134808853, {}], "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        TagBox[
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            
            RectangleBox[{0.2, 0}, {0.25, 0.2359758551307847}, 
             "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{88.93254603682949, 105.83767013610891`}, {
            69.07529333191107, 92.75303744488319}}],
          "DelayedMouseEffectStyle"],
         StatusArea[#, 0.2359758551307847]& ,
         TagBoxNote->"0.2359758551307847"],
        StyleBox["0.2359758551307847`", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[0.2359758551307847, {}], "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        TagBox[
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            
            RectangleBox[{0.25, 0}, {0.3, 0.35319919517102616`}, 
             "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{105.33767013610891`, 122.24279423538833`}, {
            57.561519695982035`, 92.75303744488319}}],
          "DelayedMouseEffectStyle"],
         StatusArea[#, 0.35319919517102616`]& ,
         TagBoxNote->"0.35319919517102616"],
        StyleBox["0.35319919517102616`", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[0.35319919517102616`, {}], "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        TagBox[
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            
            RectangleBox[{0.3, 0}, {0.35, 0.47561368209255533`}, 
             "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{121.74279423538833`, 138.64791833466776`}, {
            45.537867309955224`, 92.75303744488319}}],
          "DelayedMouseEffectStyle"],
         StatusArea[#, 0.47561368209255533`]& ,
         TagBoxNote->"0.47561368209255533"],
        StyleBox["0.47561368209255533`", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[0.47561368209255533`, {}], "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        TagBox[
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            
            RectangleBox[{0.35, 0}, {0.4, 0.6171830985915493}, 
             "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{138.14791833466776`, 155.0530424339472}, {
            31.632801861552096`, 92.75303744488319}}],
          "DelayedMouseEffectStyle"],
         StatusArea[#, 0.6171830985915493]& ,
         TagBoxNote->"0.6171830985915493"],
        StyleBox["0.6171830985915493`", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[0.6171830985915493, {}], "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        TagBox[
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            
            RectangleBox[{0.4, 0}, {0.45, 0.7675251509054326}, 
             "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{154.5530424339472, 171.45816653322663`}, {
            16.866080850968217`, 92.75303744488319}}],
          "DelayedMouseEffectStyle"],
         StatusArea[#, 0.7675251509054326]& ,
         TagBoxNote->"0.7675251509054326"],
        StyleBox["0.7675251509054326`", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[0.7675251509054326, {}], "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        TagBox[
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            
            RectangleBox[{0.45, 0}, {0.5, 0.9240643863179074}, 
             "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{170.95816653322663`, 187.86329063250605`}, {
            1.4906673790272862`, 92.75303744488319}}],
          "DelayedMouseEffectStyle"],
         StatusArea[#, 0.9240643863179074]& ,
         TagBoxNote->"0.9240643863179074"],
        StyleBox["0.9240643863179074`", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[0.9240643863179074, {}], "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        TagBox[
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            
            RectangleBox[{0.5, 0}, {0.55, 1.0746076458752516`}, 
             "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{187.36329063250605`, 
            204.2684147317855}, {-13.29581637380845, 92.75303744488319}}],
          "DelayedMouseEffectStyle"],
         StatusArea[#, 1.0746076458752516`]& ,
         TagBoxNote->"1.0746076458752516"],
        StyleBox["1.0746076458752516`", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[1.0746076458752516`, {}], "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        TagBox[
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            
            RectangleBox[{0.55, 0}, {0.6, 1.241327967806841}, 
             "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{203.7684147317855, 
            220.6735388310649}, {-29.671224603693076`, 92.75303744488319}}],
          "DelayedMouseEffectStyle"],
         StatusArea[#, 1.241327967806841]& ,
         TagBoxNote->"1.241327967806841"],
        StyleBox["1.241327967806841`", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[1.241327967806841, {}], "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        TagBox[
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            
            RectangleBox[{0.6, 0}, {0.65, 1.3753319919517102`}, 
             "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{220.1735388310649, 
            237.07866293034434`}, {-42.83321094342655, 92.75303744488319}}],
          "DelayedMouseEffectStyle"],
         StatusArea[#, 1.3753319919517102`]& ,
         TagBoxNote->"1.3753319919517102"],
        StyleBox["1.3753319919517102`", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[1.3753319919517102`, {}], "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        TagBox[
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            
            RectangleBox[{0.65, 0}, {0.7, 1.5170623742454727`}, 
             "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{236.57866293034434`, 
            253.48378702962376`}, {-56.754086585631185`, 92.75303744488319}}],
          
          "DelayedMouseEffectStyle"],
         StatusArea[#, 1.5170623742454727`]& ,
         TagBoxNote->"1.5170623742454727"],
        StyleBox["1.5170623742454727`", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[1.5170623742454727`, {}], "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        TagBox[
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            
            RectangleBox[{0.7, 0}, {0.75, 1.651830985915493}, 
             "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{252.98378702962376`, 
            269.88891112890315`}, {-69.9911713459217, 92.75303744488319}}],
          "DelayedMouseEffectStyle"],
         StatusArea[#, 1.651830985915493]& ,
         TagBoxNote->"1.651830985915493"],
        StyleBox["1.651830985915493`", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[1.651830985915493, {}], "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        TagBox[
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            
            RectangleBox[{0.75, 0}, {0.8, 1.752635814889336}, 
             "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{269.38891112890315`, 
            286.2940352281827}, {-79.89230521409961, 92.75303744488319}}],
          "DelayedMouseEffectStyle"],
         StatusArea[#, 1.752635814889336]& ,
         TagBoxNote->"1.752635814889336"],
        StyleBox["1.752635814889336`", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[1.752635814889336, {}], "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        TagBox[
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            
            RectangleBox[{0.8, 0}, {0.85, 1.8527967806841046`}, 
             "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{285.7940352281827, 
            302.699159327462}, {-89.73019830707157, 92.75303744488319}}],
          "DelayedMouseEffectStyle"],
         StatusArea[#, 1.8527967806841046`]& ,
         TagBoxNote->"1.8527967806841046"],
        StyleBox["1.8527967806841046`", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[1.8527967806841046`, {}], "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        TagBox[
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            
            RectangleBox[{0.85, 0}, {0.9, 1.9215291750503019`}, 
             "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{302.199159327462, 
            319.1042834267415}, {-96.48115106030424, 92.75303744488319}}],
          "DelayedMouseEffectStyle"],
         StatusArea[#, 1.9215291750503019`]& ,
         TagBoxNote->"1.9215291750503019"],
        StyleBox["1.9215291750503019`", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[1.9215291750503019`, {}], "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        TagBox[
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            
            RectangleBox[{0.9, 0}, {0.95, 1.973158953722334}, 
             "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{318.6042834267415, 
            335.50940752602094`}, {-101.55227072212948`, 92.75303744488319}}],
          
          "DelayedMouseEffectStyle"],
         StatusArea[#, 1.973158953722334]& ,
         TagBoxNote->"1.973158953722334"],
        StyleBox["1.973158953722334`", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[1.973158953722334, {}], "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        TagBox[
         TagBox[
          DynamicBox[{
            FEPrivate`If[
             CurrentValue["MouseOver"], 
             EdgeForm[{
               GrayLevel[0.5], 
               AbsoluteThickness[1.5], 
               Opacity[0.66]}], {}, {}], 
            
            RectangleBox[{0.95, 0}, {1., 1.9997987927565393`}, 
             "RoundingRadius" -> 0]},
           
           ImageSizeCache->{{334.50940752602094`, 
            352.41453162530036`}, {-104.66885779627471`, 93.25303744488319}}],
          
          "DelayedMouseEffectStyle"],
         StatusArea[#, 1.9997987927565393`]& ,
         TagBoxNote->"1.9997987927565393"],
        StyleBox["1.9997987927565393`", {}, StripOnInput -> False]],
       Annotation[#, 
        Style[1.9997987927565393`, {}], 
        "Tooltip"]& ]}, {}, {}}, {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}}}, 
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
          Opacity[1.], LineBox[CompressedData["
1:eJwd0wk4V+kXB/AbFdVEpBoiWaNFxjQlyZcUhUyWKBkRRaYkUVmyRUXESJZS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           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]], 
              Line[CompressedData["
1:eJwd0wk4V+kXB/AbFdVEpBoiWaNFxjQlyZcUhUyWKBkRRaYkUVmyRUXESJZS
KUtRlqyJ8gsR2Zcoa7ax/H6/q2yV5f7f+d/nuc99Ps+5555z3ve9UifOGZ/k
oSiKQ+7/nnonhxpYw4c1qP9ffeoLtcWcu0W3gaI0K9M3PNT4/WFMXLboXuJ6
N/kNxRr94rJ+l+QN/3P+aGCDhn5Na9Z9UVPihYk98t0asiESSYzkUeLBchOz
IY1ZPdtoG3krYsFPdYFfNUYCmstsomxA+TrnpXya1jC3m34dIWpHvEQ0X57R
KNMWyy+NOwVK858KzzxeKMvszpyQPA2KxdH/w4wfcTzWKXIJf5Pv3Wm47rIc
/L3+j83knUj+xYCCQCG86mmsKTV1JnG7g57hInA+ZKdnGXWexH8TCfq0Bp1b
r2uHiroSf6u6Li+JyIe/suSOuYEai5ZVvyMFPcFU9TdxF0GtHxs7mieDPG71
H7SkOyjrN6mLzBRwxsoq67qNB+lP+dDt5o2QrqWV1id4knjTt30uW3ArTVjB
SN6b+NS7kMDfsE8iMXHY3gfUCk8RCd7f4V1+d8VbU19Ql2eCEb4N27ZvDj0a
5QfqfXKI2qcdiF/157Vg0QAy71mexfKAZ010mdkrYtXEo8LhmjAL7OGRORYI
SqHLfCRSC79MnvcpjLsGKr500USuNi43R15mSwaR+tIHzxzeD5OQzryXLOIy
4bk34QegtFd+MsAmmNSPLv/UpIf+7PzzEgk3Sf4ec/vzB2F0+7OjofwtUK7n
Vo0FGGGzvkyKWAVxjGb2Sy1j8POe+XfQPgzU/lj+kzwmOF4w/6LYNBzUZ1aq
Q5gpVimGKx2J+ofUf+cm1mYOP/7sDUGikaDqa5LFZY9jo+4/N7KciZeGnlQR
s0Zj4Lnh9grivKdiDxOtIcu7+ZnSxTug6Pl9xiwblM8lKjU3RoEazvVbt9IO
v4xH/SEZEguqLol/n/xp5P7mFrW/j1hsRI/beBpWzibT59XugvLc4t3t54gM
jmBB2RBx15XA2MG/YTx0Q91xXxyoDwXpjh+cENPpoZ07/wC+Mxvq1PxcoCV+
NLHr8EP47uLr+DDsghGLHYv404jlgi/4mlzAOra7bdqWePjOKcqabnTFudPb
5aiOeFAVy7ITB9wgbJfxNEn1MajQSq++CHccOfooY+xrIlj6Brdr+nxBt5su
fSyWBEpCNi5Kzg/XrPhPmmgTiwVpddn7Idv2nFheZBJY1n8bDXP8IOC0O9Bz
RzKoDLYgl/HHO/9PFouvPIFvaYdm+q5AqDwXWizOnwpfc5+4YaFgVCq9s65R
Jq54FnfFNhjWLy4Xeh9NBevsQFJYbjBC87qdv6QSiy8o3nLsJoZYae3JB59B
0+yJh9HzEDxoOfDit9vPobnI3FXlVBiWMX6WuusyoLnEplM0LgIxp82tNutk
gFWnrlf1IQKyzZuthZwy4Os1+y1vJgIaKa227a8zQO17wt5reRsFKVG5+UqZ
YD2z2vr7+khwTNhF+rWZoArXW5pl38Hhp9EfLizPwvrU3f2PFsci7i9/g1NS
xPUnppt2x6JX+GzNkT+yQCmF9Gm5xeLclT11u//Kgm/jg50N/bEIMuY08qWR
+Psv3q/L7+L17J7P9wyyQeUvv1B5Jw5yRtyh0ps5ODTcskNfOR5iPrpq9o9y
UD9TFKhrHI8VafE3l+bnYH3GePkp13j85DdRMurNAVWbJipQEI96Vv6FLtVc
9LQeK2K0H8FD2W/++0Au4g+V1p6xfoxaQRERJc181NsN2VtmJ+JS7U7ETBRA
uTXdboaVAgGl3IFK/lfwDXp6tnwoBYmhyiEz4q/gbPT5UMaKVDQYbPhkte8V
KO/VcZ+tU7Hpg8gFuSjyvnInFc3zDN0VdHLWjkI4Vy5oSdR/Dt23SQI1HkXo
GXjRyDORjjU5Ql0LFhSjZ5loSaxhFvJ6tavr1EtQ77/O4rpqAUoc7689yi6D
6oJ4Ks6fhUn53YJpZyug8G/CSPadMvD8eLZirVwVZKt8XMQuVmI7Y51nkl6N
9+eOi4+fqUV1wLba8o11WG0bpGLV3ADJ8NEfKdx6GB4u9OrtaMbodHdXi3Ij
/BtdA+Q7W5E4UlglcKsJZVp1BaJ67RCQeEL39zfjzaLoct76LoSczj0VL/sR
//C/mZaX+IIpzWf9Dj6t0FNvt3bk64OrSlnO6tI27FJXdDjY1Y/u9LKbDVKf
sW70hm730CBmHJvvKXq0Q01O0mzLxBA2afHNnyrswLIJw1/9+kag+1jK/sWa
Liz++9WX1TwcXJI4Lv3Fshvvq+8tqme42Mw+vKz1YA8C3Dlpmh5jWCk4xl/2
swfjd2qC9IO+YmHxvQyZuC94uv8R50XAN/y9rfDTEv1e9DRj+9GIcTw7cCL+
zVQvStQfrlkdPYHJUbEVg1F9aPuZ9DIvcBK5Jrq8kXv7kZvbn+fsPwWf/YEP
cwb7wZS8eZVrPw2pTr22hMABUN9dPh/T+g61HQGRoipkruZvCvGyP2C5ru7H
gqZBbJRyjXSjf2CyKrTX2e9f6NTfbLFh/UTMQitXY9khiEdvZVtdnsHKrtzH
PGVDcEn493SC1CwWXfEz3Xl+GEeEJtcKVs+CSrHK6BUeQbgy+8gaqzm43M0I
FS4ZweSqE00enDm83nSDX8hpFJZQen/PcR5Cei6b/QXYcKgvDu2un0f8W8Fl
akJsGGjrZXs2zkN5Z9rw15VslGTerVrdPA9DhaFkG1E2Bi78WnugdR7Bi62k
tGTZkL5/RC6hcx4LSw+sptTYYDdnzUiPzGNqlxTlfZIN8XLK34yHQceW+ib3
Ijb5D00XX9/K4OGo0BXeYjbOuNp+r1BmcCLFRD70LRtikit+8KkwGJZtvRxf
zkZ0wbhc4DYGU2u7JCrq2ai5UbjJdScDoaVse5EBNnpm1T7KajPQGeSbTV/O
gY6wh1T9YQZLEg8kqa7g4PkO9ttvZgyqbW4alghzsLb0vpPIEQYmnQKPWtZw
ILH1EtvUgoF18yqdWSkOvOIFL1dZMfAskQk/sJ0DhwrH4uv2DDIfQLbfioNb
TGCU3mUG4x7jfDY2HBjrjPkfcGew3fzJaKctB5p9S6/qejAoFBTMbnXgIOYf
kTeaXgzKfbu0PrhwID7RLKHgy6D9xJXjWdc4SGQJXaq6zmDxhsK7vukczMo8
2vRXFIMDvOe85zI5mNauPq8RzSCkW/qERzYHh9S7KtfFkPljghVdX3LQtssv
oyOWgfgSi5f2JRzIqx368+B9Biqj31sMP3LgOJPcsiCRwV8Z24Uk5jmYMK5M
zM9kkGfxXaCe4kJF0fP+zRcMBBa/+uUqLxdPEwS9rLIYsCx38w/zc7HHKmmE
ymEgvXQvk7OSiyNbR26q5jMYtDPiGChyYepl0OjymoGT2JlKL1Mu0qn1Aisr
ybzvtlRsNefC22LqSSmx5Hm6rPcoF+E/ZuQuVDGor3Bh7T/OhVO9bW3tB9Kv
m3u+iCMX/kVGdZdrGUzXXUt67sNFVofO9egmBr6Bj/w6UrkIGc/0ZToYLL/E
p2eTRuo98JO92sngrsNZ4cEMLnT55+oWdTHI1t+ZQOdwwVJu3s3fTfoVaijj
KSb5XRtcF3xhoP+A4lds4mJVed7ed/0M2sJO1ae1cKHYcuf4zgEGdn7VMSpt
XHxkJ/s9J/a2i1FU7yT9iGu3hw2S87BRWf/Pf7nQkXrcpzfEYHX+8VtuM1wU
lUtpR4wySHj6zuznHBe3RiZrpoiV726S9KFoeERHHLdgk/29Mp1xYxGNNq3l
0es4DLy0wxruCdLwkbYxu8dl0Fv3RqREhoaKg4/Qqa8Mzr2V7dSRpzE9JL24
kHg2KzjpgwINxcxtCwS/MVgVZba9ZQuNhdG3luYQ77fkmg/toBH9Nuz0t3EG
aUMS9wQMaOx3jzXVnGJw436gdZchDQsx8/RQYjtjjly6EQ3lRS/rPxGLFxVl
HjSn0XHP4JzTNIPgsGPlISdo5OyQXRn0ncGpvaU3LU/SODlq9aKaeM+PjUab
HWgoiQr9KviDwY8TP9s/nKUh/qZCI5zYYXvs16XuNNwsp8au/mSwd5TK/+xJ
o/S0XeNrYsl4B69UbxoxK2S9pog/LlHl0wugUTR3TcFuhsG+zo/iQWE0JvUd
+pVnGayP0Og9EkHjhBvNZ0M8q5P8ROEOjTjdp+NhxDmZbirv75L1fhEvM0Is
HSCyny+ZhpyF4UDYHIN5Va/lrU9prO7j1csj/sTpa0x+RiNUpOFiO3G4efZf
Oi9onNn2REF6nsGZX9bKrM6hMVqcmqZNvP+t/9BAHo31SoU/bYmZjcYXAoto
HPr2nR1P/Lm7QPVwMY1rCVIRr4nzIqXmZUtosDkHmTZip/mxG2UVNNSWpvz2
C8NAL/uIYWQVjaDJpikZYjkH1kq7Ghofn/+8qkbc0RD2gLeJxsv8bVO2xC+v
Tds2tdDo7d3bfpE4ctdxxYQ2GqpBejduEDuPlXNd2mlMGO2diyHWT1LK2dNF
Y82sstpTYnmLKHfhLzROWwkij5hHcF6jt4+Gu33XslLirtKTC7MGyXpK3I+v
JX51uabSb5gG94HeXBtx1JY/wozYNEylBqV6ic/3xplK0TQufnMSGCE2iF4o
9vUrjfJL/SVjxAoGZ7pZEzSuKOlginjhgubE8Gkad5/dJseBQU/uLkfrn2Se
e9VkexgUOSZsVZ6jMVA6RsZlEC25bJJh6P9y/7vwP9VMd+A=
               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0, 1}, {0., 1.9999999999999978`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0, 1}, {0., 1.9999999999999978`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]], 
          Line[CompressedData["
1:eJwd0wk4V+kXB/AbFdVEpBoiWaNFxjQlyZcUhUyWKBkRRaYkUVmyRUXESJZS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           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{0, 1}, {0., 1.9999999999999978`}}, 
        "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-0.02, 0},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  PlotRange->{{0., 1.}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.945193856863361*^9, 3.9451938663606462`*^9}, 
   3.9451939736025343`*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"697c7f64-a159-4eb2-84e3-9f1232d83209"]
}, Open  ]],

Cell[TextData[{
 "(Note, we exclude ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["v", "TI"], "1"], TraditionalForm], "errors" -> {}, "input" -> 
     "v_1", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "0b6e8425-a706-4f17-90b3-dbb6cc97c9db"],
 ", which always has distance 0, and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["v", "TI"], "2"], TraditionalForm], "errors" -> {}, "input" -> 
     "v_2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "75f96c1a-5cff-48df-b298-6baae1e24717"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["v", "TI"], "500"], TraditionalForm], "errors" -> {}, 
     "input" -> "v_{500}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "f7413fc5-39cc-46e8-b4dc-5743ff959732"],
 ", which always have distance 1.)"
}], "Text",
 CellChangeTimes->{{3.945194028327805*^9, 
  3.94519405984693*^9}},ExpressionUUID->"df499ef2-4ab9-42b6-97b2-\
293fd77f2d73"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 791},
WindowMargins->{{20, Automatic}, {Automatic, 44}},
FrontEndVersion->"14.0 for Mac OS X ARM (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e0ffc79f-7d46-45f5-ab13-ca0972411b5e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 161, 3, 98, "Title",ExpressionUUID->"62bcea8e-5864-4033-abf5-e5863463f41f"],
Cell[744, 27, 195, 3, 35, "Text",ExpressionUUID->"045b6a02-3ae4-426a-87e2-6c2b88e00244"],
Cell[942, 32, 367, 7, 58, "Text",ExpressionUUID->"723a030a-3b66-42d6-abf9-e988c7bc682a"],
Cell[CellGroupData[{
Cell[1334, 43, 171, 3, 67, "Section",ExpressionUUID->"6e205644-9c80-4be7-be35-cf62dfa1b55b"],
Cell[1508, 48, 448, 11, 35, "Text",ExpressionUUID->"308823ca-f7ef-40fe-b82a-cebaaf9c28a9"],
Cell[CellGroupData[{
Cell[1981, 63, 4512, 107, 388, "Input",ExpressionUUID->"91bb913e-f499-4ed1-bfcb-d41ccc4a4f1f",
 InitializationCell->True],
Cell[6496, 172, 20353, 390, 61, "Output",ExpressionUUID->"e50d2ba9-eef4-4d55-8dfc-8570b7c1c777"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[26898, 568, 151, 3, 67, "Section",ExpressionUUID->"12f254ee-1e77-495d-af65-a265a7223c49"],
Cell[27052, 573, 628, 16, 58, "Text",ExpressionUUID->"f094fae7-9c48-49cd-ae2b-57b95f1bb613"],
Cell[CellGroupData[{
Cell[27705, 593, 9126, 226, 838, "Input",ExpressionUUID->"b0044ddd-9a2d-483c-b836-58d96d7859c8",
 InitializationCell->True],
Cell[36834, 821, 28006, 529, 61, "Output",ExpressionUUID->"bb71b7b4-d94b-4cd1-acc6-956d520ff379"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[64889, 1356, 158, 3, 67, "Section",ExpressionUUID->"36c67485-cc97-4001-843e-121945551ff6"],
Cell[65050, 1361, 195, 3, 35, "Text",ExpressionUUID->"90f56552-a731-4304-b303-b6f2e86ff464"],
Cell[65248, 1366, 357, 8, 30, "Input",ExpressionUUID->"c0eec567-5450-41fd-9ca8-a6fab284223b"],
Cell[65608, 1376, 1217, 33, 37, "Text",ExpressionUUID->"2cbcaef5-1a36-49ee-a289-2eddb222acaf"],
Cell[CellGroupData[{
Cell[66850, 1413, 846, 22, 52, "Input",ExpressionUUID->"18cac9c2-04d5-4df8-bde7-53d8832a93c9"],
Cell[67699, 1437, 36682, 829, 242, "Output",ExpressionUUID->"697c7f64-a159-4eb2-84e3-9f1232d83209"]
}, Open  ]],
Cell[104396, 2269, 1185, 32, 37, "Text",ExpressionUUID->"df499ef2-4ab9-42b6-97b2-293fd77f2d73"]
}, Open  ]]
}, Open  ]]
}
]
*)


